Conant's Metric Spectra Problem

In this paper, we try to minimize the scope of possible unique metric spectra up to equivalence. While it is well known that every spectra $S\subseteq \mathbb{R}^+$ is equivalent to a spectra $T\subseteq \mathbb{N}$, it has remained open if $T$ could also maintain a desirable combinatorial form. Conant questioned if $T= \{t_1,...,t_n \}_{<}$ could be taken such that $2^i-1 \leq t_i \leq 2^n -1$. In this paper, we come to two partial answers. The first is that the largest element $t_n$ can be chosen such that $t_n\leq 2^n $. Approximating a full solution, we also observe $T$ with the combinatorial form $2^i \leq t_i \leq 2^{n+1}$. Our methods are rather unique in the field as we utilize linear optimization and polygonal geometry to achieve our results. Our work aims to approach a full characterization of metric spectra, and simplify future computational endeavors in the field.

==> ConantBruteC.cpp <==
#include <bits/stdc++.h>
using namespace std;

int main(){
freopen("out.txt","w",stdout);

unordered_set<string> s;
const int S=127;
for(int a1=1;a1<S;a1++){
    for(int a2=max(a1+1,3);a2<S;a2++){
        for(int a3=max(a2+1,7);a3<S;a3++){
                for(int a4=max(a3+1,15);a4<S;a4++){
                    for(int a5=max(a4+1,31);a5<S;a5++){
                          for(int a6=max(a5+1,63);a6<S;a6++){
                        int a7=S;
                        //vector <int> a={a1,a2,a3,a4,a5,a6,a7};
                        vector <int> a={a1,a2,a3,a4,a5,a6,a7};

                  // a.push_back(10000);
                                string magma="";
                                for(int i=0;i<a.size()-1;i++){
                                    for(int j=i;j<a.size()-1;j++){
                                 auto ret = upper_bound(a.rbegin(), a.rend(), a[i]+a[j],
                       [](int a, int b){return a>=b;});
                                        magma+=(char)(distance(ret,a.rend()));
                                    }
                                }
                        //cout <<magma<<endl;
                        s.insert(magma);


                            }

                    }

                }
        }
    }
}



cout <<s.size()<<endl;

}


==> ConantBruteThm.cpp <==
#include <bits/stdc++.h>
using namespace std;


int main(){
  //  unordered_set<string> a;
  freopen("thm.txt","w",stdout);
unordered_set<string> s;
const int S=128;
vector<int> factor={256,128,64,32,16,8,4,2};
for(int a7=1;a7<=S;a7++){

for(int a1=max(1,a7/factor[1]);a1<a7;a1++){
    for(int a2=max(a1+1,a7/factor[2]);a2<a7;a2++){
        for(int a3=max(a2+1,a7/factor[3]);a3<a7;a3++){
                for(int a4=max(a3+1,a7/factor[4]);a4<a7;a4++){
                    for(int a5=max(a4+1,a7/factor[5]);a5<a7;a5++){
                        for(int a6=max(a5+1,a7/factor[6]);a6<a7;a6++){

                                vector <int> a={a1,a2,a3,a4,a5,a6,a7};

                               string magma="";
                                for(int i=0;i<a.size()-1;i++){
                                    for(int j=i;j<a.size()-1;j++){
                                 auto ret = upper_bound(a.rbegin(), a.rend(), a[i]+a[j],
                       [](int a, int b){return a>=b;});
                                        magma+=(char)(distance(ret,a.rend()));
                                    }
                                }

                                s.insert(magma);
                                }
                        }
                    }

                }
        }
    }
}
cout <<"DONE COLLECTING MAGMA"<<endl;

cout <<s.size()<<endl;
return 0;

}

